Safety-constrained position tracking of a flexible transmission system

We consider safety-constrained position tracking for a flexible transmission system consisting of a torsional shaft driven by a motor and connected to a gravitationally loaded inertia. The coupled PDE-ODE dynamics admit a semilinear formulation in which the linear input-output system is impedance passive and the gravitational torque enters as a bounded, globally Lipschitz perturbation. We establish an energy dissipation inequality for the nonlinear model and show that a position-funnel controller with supervised damping admits a unique global closed-loop trajectory. In particular, the motor-angle tracking error remains strictly inside a prescribed time-varying funnel, which can be chosen to enforce safety bounds on the motor angle.

==> anc/MATLAB/flexible_transmission.m <==
%% flexible_transmission.m
% Revised 3D schematic for the flexible transmission system.
% Changes relative to v10:
%   - classical angle markers improved
%   - angle-marker legs have length 3*r
%   - the angle-arrow head is replaced by a clean triangular tangent arrowhead
%   - more balanced placement of the left output angle marker

clear; close all; clc;

%% Geometry
L        = 4.6;
Rshaft   = 0.22;
Rmotor   = 0.68;
Rload    = 0.58;
tmotor   = 0.48;
tload    = 0.40;
larm     = 1.75;

q0       = deg2rad(20);
qL       = deg2rad(45);

% purely graphical amplification of twist
twistAmpl = 3.8;
qLine0 = q0;
qLineL = q0 + twistAmpl*(qL-q0);

%% Colors
cShaft    = [0.88 0.90 0.93];
cRotor    = [0.73 0.76 0.80];
cMass     = [0.84 0.86 0.89];
cArm      = [0.60 0.62 0.66];
cEdge     = [0.14 0.15 0.17];
cBlue     = [0.07 0.29 0.61];
cOrange   = [0.84 0.39 0.09];
cGray     = [0.50 0.51 0.54];

%% Figure
fig = figure('Color','w','Units','centimeters','Position',[2 2 18 9.4]);
ax = axes(fig);
hold(ax,'on');
axis(ax,'equal');
axis(ax,'off');
view(ax,[-33 19]);
camproj(ax,'orthographic');

%% Shaft
drawCylinderX(ax,0,L,Rshaft,cShaft,cEdge,false);

s = linspace(0,1,600);
x = L*s;

% several helical blue torsion lines
phaseList = [0, pi/2, pi, 3*pi/2];
lwList    = [2.4, 1.9, 2.4, 1.9];
for k = 1:numel(phaseList)
    theta = (qLine0 - pi/2 + phaseList(k)) + (qLineL-qLine0)*s;
    yy = Rshaft*cos(theta);
    zz = Rshaft*sin(theta);
    plot3(ax,x,yy,zz,'-','Color',cBlue,'LineWidth',lwList(k));
end

% soft helical ribbon on the most visible strip
theta = (qLine0 - pi/2) + (qLineL-qLine0)*s;
stripeHalfWidth = deg2rad(6);
X = [x; x];
Y = [Rshaft*cos(theta-stripeHalfWidth); Rshaft*cos(theta+stripeHalfWidth)];
Z = [Rshaft*sin(theta-stripeHalfWidth); Rshaft*sin(theta+stripeHalfWidth)];
surf(ax,X,Y,Z,'FaceColor',cBlue,'EdgeColor','none','FaceAlpha',0.10);

% sparse section markers
for xs = [1.05 2.30 3.55]
    qs = qLine0 + (qLineL-qLine0)*xs/L;
    drawSectionMarker(ax,xs,Rshaft,qs,cEdge);
end

%% Motor side
xM1 = -tmotor;
xM2 = 0;
drawCylinderX(ax,xM1,xM2,Rmotor,cRotor,cEdge,false);

% output y(t): angle marker on the visible motor disc face
xAngL = xM1;
drawAngleMarkerYZ(ax,[xAngL,0,0],Rmotor,-pi/2,-pi/2+q0,cBlue,1.0,true,0.11);

% orientation radius on the disc
yz = [sin(q0), -cos(q0)]*Rmotor;
plot3(ax,[xAngL xAngL],[0 yz(1)],[0 yz(2)],'-','Color',cBlue,'LineWidth',1.2);

% input torque u(t): orange circular arrow in front of the left disc
xTorque = xM1 - 0.28;
drawArcArrowYZ(ax,xTorque,0.92*Rmotor,deg2rad(210),deg2rad(340),cOrange,1.2,0.12);

%% Load rotor
xR1 = L;
xR2 = L+tload;
drawCylinderX(ax,xR1,xR2,Rload,cRotor,cEdge,false);

yz = [sin(qL), -cos(qL)]*(0.80*Rload);
plot3(ax,[xR1 xR1],[0 yz(1)],[0 yz(2)],'-','Color',[0.35 0.37 0.40],'LineWidth',1.7);

%% Load arm, mass, gravity
yMass = larm*sin(qL);
zMass = -larm*cos(qL);

[sx,sy,sz] = sphere(60);

% joint
rjoint = 0.075;
surf(ax,xR1 + rjoint*sx, rjoint*sy, rjoint*sz, ...
    'FaceColor',[0.94 0.94 0.95], ...
    'EdgeColor','none', ...
    'AmbientStrength',0.8,'DiffuseStrength',0.45,'SpecularStrength',0.08);

% rod-like connection as a cylinder
pJoint = [xR1, 0, 0];
pMass  = [xR1, yMass, zMass];
rodInset = 0.16;
dirVec = pMass - pJoint;
dirVec = dirVec / norm(dirVec);
pRodEnd = pMass - rodInset*dirVec;
drawCylinderBetweenPoints(ax,pJoint,pRodEnd,0.035,cArm,[0.35 0.36 0.40]);

% solid mass
rm = 0.14;
surf(ax,xR1 + rm*sx, yMass + rm*sy, zMass + rm*sz, ...
    'FaceColor',cMass, ...
    'EdgeColor','none', ...
    'AmbientStrength',0.82,'DiffuseStrength',0.45,'SpecularStrength',0.10);

% right side: angle marker on the visible load disc face
xAngR = xR1;
drawAngleMarkerYZ(ax,[xAngR,0,0],Rload,-pi/2,-pi/2+qL,cBlue,1.0,true,0.14);

% gravity in orange
drawVectorArrow3(ax,[xR1 yMass zMass-0.05],[xR1 yMass zMass-0.95],cOrange,1.2,0.10);

%% Labels
plot3(ax,[0 0],[0 0],[-0.02 -0.12],'-','Color',cGray,'LineWidth',0.8);
plot3(ax,[L L],[0 0],[-0.02 -0.12],'-','Color',cGray,'LineWidth',0.8);




%% Lighting and framing
light(ax,'Position',[-2 -3 5],'Style','infinite');
light(ax,'Position',[ 7  3 4],'Style','infinite');
material(ax,'dull');

xlim(ax,[-1.55 L+1.05]);
ylim(ax,[-1.32 1.35]);
zlim(ax,[-2.30 1.05]);
camtarget(ax,[0.50*L 0 -0.30]);



%% Export
exportgraphics(fig,'flexible_transmission.png', ...
    'Resolution',450,'BackgroundColor','white');

%% Local functions

function drawCylinderX(ax,x1,x2,R,faceColor,edgeColor,drawAxisLine)
    if nargin < 7
        drawAxisLine = false;
    end
    [X0,Y0,Z0] = cylinder(R,160);
    X = x1 + (x2-x1)*Z0;
    Y = X0;
    Z = Y0;

    surf(ax,X,Y,Z, ...
        'FaceColor',faceColor,'EdgeColor','none', ...
        'AmbientStrength',0.65,'DiffuseStrength',0.50, ...
        'SpecularStrength',0.05);

    th = linspace(0,2*pi,220);
    yy = R*cos(th);
    zz = R*sin(th);

    fill3(ax,x1*ones(size(th)),yy,zz,faceColor, ...
        'EdgeColor',edgeColor,'LineWidth',1.0);
    fill3(ax,x2*ones(size(th)),yy,zz,faceColor, ...
        'EdgeColor',edgeColor,'LineWidth',1.0);

    if drawAxisLine
        plot3(ax,[x1 x2],[0 0],[0 0],'-', ...
            'Color',[0.28 0.28 0.30],'LineWidth',0.65);
    end
end

function drawSectionMarker(ax,x0,R,q,color)
    th = linspace(0,2*pi,120);
    plot3(ax,x0*ones(size(th)),R*cos(th),R*sin(th), ...
        '-','Color',color,'LineWidth',0.50);

    yz = [sin(q), -cos(q)]*R;
    plot3(ax,[x0 x0],[-yz(1) yz(1)],[-yz(2) yz(2)], ...
        '-','Color',color,'LineWidth',0.95);
end

function drawArcArrowYZ(ax,x0,r,a1,a2,color,lw,headSize)
    a = linspace(a1,a2,140);
    y = r*cos(a);
    z = r*sin(a);
    plot3(ax,x0*ones(size(a)),y,z,'-','Color',color,'LineWidth',lw);

    p  = [x0, y(end), z(end)];
    t  = [0, -sin(a2), cos(a2)];
    t  = t/norm(t);
    n1 = [0,  cos(a2), sin(a2)];
    n1 = n1/norm(n1);

    % filled arrowhead
    p1 = p;
    p2 = p - headSize*t + 0.32*headSize*n1;
    p3 = p - headSize*t - 0.32*headSize*n1;
    patch(ax,[p1(1) p2(1) p3(1)], ...
             [p1(2) p2(2) p3(2)], ...
             [p1(3) p2(3) p3(3)], color, ...
             'EdgeColor',color,'FaceColor',color, ...
             'FaceLighting','none','LineStyle','-');
end

function drawAngleMarkerYZ(ax,center,r,a1,a2,color,lw,withArrow,headSize)
    x0 = center(1); y0 = center(2); z0 = center(3);

    % requested geometry:
    % legs exactly up to the disc edge,
    % and the arc sits at the same radius
    legLen = r;
    arcRad = r;

    % two straight rays
    plot3(ax,[x0 x0],[y0 y0 + legLen*cos(a1)],[z0 z0 + legLen*sin(a1)], ...
        '-','Color',color,'LineWidth',lw);
    plot3(ax,[x0 x0],[y0 y0 + legLen*cos(a2)],[z0 z0 + legLen*sin(a2)], ...
        '-','Color',color,'LineWidth',lw);

    % connecting arc
    a = linspace(a1,a2,140);
    y = y0 + arcRad*cos(a);
    z = z0 + arcRad*sin(a);
    plot3(ax,x0*ones(size(a)),y,z,'-','Color',color,'LineWidth',lw);

    if withArrow
        p  = [x0, y(end), z(end)];
        t  = [0, -sin(a2), cos(a2)];
        t  = t/norm(t);
        n1 = [0,  cos(a2), sin(a2)];
        n1 = n1/norm(n1);

        % clean filled triangular arrowhead
        p1 = p;
        p2 = p - headSize*t + 0.28*headSize*n1;
        p3 = p - headSize*t - 0.28*headSize*n1;
        patch(ax,[p1(1) p2(1) p3(1)], ...
                 [p1(2) p2(2) p3(2)], ...
                 [p1(3) p2(3) p3(3)], color, ...
                 'EdgeColor',color,'FaceColor',color, ...
             'FaceLighting','none','EdgeLighting','none');
    end
end

function drawVectorArrow3(ax,p1,p2,color,lw,headSize)
    plot3(ax,[p1(1) p2(1)],[p1(2) p2(2)],[p1(3) p2(3)],'-','Color',color,'LineWidth',lw);
    v = p2-p1; v = v/norm(v);

    ref = [1 0 0];
    if abs(dot(v,ref)) > 0.9
        ref = [0 1 0];
    end
    n = cross(v,ref); n = n/norm(n);

    p  = p2;
    p2a = p - headSize*v + 0.55*headSize*n;
    p3a = p - headSize*v - 0.55*headSize*n;
    patch(ax,[p(1) p2a(1) p3a(1)], ...
             [p(2) p2a(2) p3a(2)], ...
             [p(3) p2a(3) p3a(3)], color, ...
             'EdgeColor',color,'FaceColor',color, ...
             'FaceLighting','none','EdgeLighting','none');
end

function drawCylinderBetweenPoints(ax,p1,p2,R,faceColor,edgeColor)
    v = p2 - p1;
    L = norm(v);
    if L < 1e-12
        return;
    end
    ez = [0 0 1];
    a = v / L;

    [X0,Y0,Z0] = cylinder(R,48);
    Z0 = Z0 * L;

    P = [X0(:), Y0(:), Z0(:)]';
    Rm = rotmat_from_vectors(ez,a);
    P2 = Rm * P;
    X = reshape(P2(1,:), size(X0)) + p1(1);
    Y = reshape(P2(2,:), size(Y0)) + p1(2);
    Z = reshape(P2(3,:), size(Z0)) + p1(3);

    surf(ax,X,Y,Z, ...
        'FaceColor',faceColor,'EdgeColor','none', ...
        'AmbientStrength',0.75,'DiffuseStrength',0.42,'SpecularStrength',0.06);

    th = linspace(0,2*pi,80);
    cap1 = [R*cos(th); R*sin(th); zeros(size(th))];
    cap2 = [R*cos(th); R*sin(th); L*ones(size(th))];
    cap1 = Rm*cap1 + p1(:);
    cap2 = Rm*cap2 + p1(:);

    fill3(ax,cap1(1,:),cap1(2,:),cap1(3,:),faceColor,'EdgeColor',edgeColor,'LineWidth',0.6);
    fill3(ax,cap2(1,:),cap2(2,:),cap2(3,:),faceColor,'EdgeColor',edgeColor,'LineWidth',0.6);
end

function R = rotmat_from_vectors(a,b)
    a = a(:)/norm(a);
    b = b(:)/norm(b);
    v = cross(a,b);
    s = norm(v);
    c = dot(a,b);

    if s < 1e-12
        if c > 0
            R = eye(3);
        else
            R = [1 0 0; 0 -1 0; 0 0 -1];
        end
        return;
    end

    vx = [   0   -v(3)  v(2);
           v(3)   0    -v(1);
          -v(2)  v(1)   0   ];

    R = eye(3) + vx + vx*vx*((1-c)/(s^2));
end


==> anc/MATLAB/flexible_transmission_video.m <==
function videoFile = flexible_transmission_video(dataFile)
%FLEXIBLE_TRANSMISSION_VIDEO  Cinematic 3-D animation of a torsional shaft.
%
% Based on the supplied flexible_transmission.m schematic: metal cylinders,
% four blue torsion lines, animated angle markers, load arm, mass, gravity,
% and motor-torque arrow. All moving geometry is UPDATED, not redrawn.
%
% DEFAULT: use the ACTUAL FEM/position-funnel trajectory saved by
% run_flexible_transmission_funnel_paper.m in
%   transmission_funnel_results.mat
% The nodal FEM angles q(x_j,t) drive the animated shaft directly.
%
% If the MAT file cannot be found, the script renders a clearly labelled
% ILLUSTRATIVE DEMO instead. No separate simulation code is required.
%
% USAGE:
%   flexible_transmission_video
%   flexible_transmission_video('C:\myfolder\transmission_funnel_results.mat')
%
% OUTPUT:
%   Videos/flexible_transmission_cinematic.mp4  (1920 x 1080, 30 fps)
%
% No toolboxes required. Uses MATLAB VideoWriter ('MPEG-4').
% Tested by static inspection; run on a MATLAB installation with graphics.

if nargin < 1
    dataFile = '';
end

%% ----------------------- USER OPTIONS ----------------------------------
opt.fps = 30;
opt.pixelSize = [1920, 1080];       % [width,height]; use [1280 720] for speed
opt.quality = 95;                   % MPEG-4 quality 0..100
opt.introSeconds = 0.85;
opt.outroSeconds = 1.00;
opt.cameraMotion = true;
opt.showFunnelInset = true;
opt.torsionMagnification = 1.0;    % 1 = actual FEM displacement (recommended)
opt.printEverySeconds = 2;

% Geometry and style inherited from the supplied schematic.
g.L       = 4.6;                     % visual shaft length (not FEM physical L)
g.Rshaft  = 0.22;
g.Rmotor  = 0.68;
g.Rload   = 0.58;
g.tmotor  = 0.48;
g.tload   = 0.40;
g.larm    = 1.75;
g.rMass   = 0.14;
g.rJoint  = 0.075;
g.rRod    = 0.038;

col.bg      = [0.035, 0.049, 0.074];
col.panel   = [0.065, 0.087, 0.124];
col.metal   = [0.69, 0.76, 0.84];
col.shaft   = [0.78, 0.84, 0.90];
col.mass    = [0.89, 0.92, 0.96];
col.arm     = [0.65, 0.72, 0.82];
col.edge    = [0.21, 0.27, 0.35];
col.blue    = [0.14, 0.60, 1.00];
col.cyan    = [0.24, 0.89, 0.92];
col.orange  = [1.00, 0.48, 0.19];
col.white   = [0.94, 0.97, 1.00];
col.muted   = [0.62, 0.71, 0.80];
col.green   = [0.42, 0.92, 0.70];

scriptDir = fileparts(mfilename('fullpath'));
if isempty(scriptDir), scriptDir = pwd; end
motion = getMotion(dataFile,scriptDir);
T = motion.t(end);

outDir = fullfile(scriptDir,'Videos');
if ~isfolder(outDir)
    [ok,msg] = mkdir(outDir);
    if ~ok, error('Cannot create video output directory: %s',msg); end
end
videoFile = fullfile(outDir,'flexible_transmission_cinematic.mp4');

fprintf('\nFLEXIBLE TRANSMISSION // 3-D MOTION FILM\n');
if motion.isSimulation
    fprintf('Source: REAL FEM data (%d nodes), %s\n',size(motion.q,1),motion.source);
else
    fprintf('Source: illustrative fallback, NOT the controlled FEM trajectory.\n');
end
fprintf('Output: %s\n',videoFile);
fprintf('Resolution: %dx%d @ %d fps\n',opt.pixelSize(1),opt.pixelSize(2),opt.fps);
if opt.torsionMagnification ~= 1
    fprintf('Note: shaft twist magnified by factor %.2f for visualization.\n', ...
        opt.torsionMagnification);
end

%% ----------------------- FIGURE AND OBJECTS ----------------------------
fig = figure('Name','Flexible transmission - cinematic video', ...
    'Color',col.bg,'Units','pixels', ...
    'Position',[70 65 opt.pixelSize(1) opt.pixelSize(2)], ...
    'MenuBar','none','ToolBar','none','NumberTitle','off', ...
    'Resize','off','Renderer','opengl');
ax = axes('Parent',fig,'Units','normalized', ...
    'Position',[0.008, 0.15, 0.84, 0.72], ...
    'Color',col.bg);
hold(ax,'on');
axis(ax,'equal'); axis(ax,'off');
camproj(ax,'orthographic');
view(ax,[-33 19]);
xlim(ax,[-1.7,g.L+1.25]);
ylim(ax,[-2.05,2.05]);
zlim(ax,[-2.30,1.28]);
camtarget(ax,[0.46*g.L,0,-0.22]);

% Brushed-metal bodies, decorative shaft markings and live mechanical parts.
mech = createMechanism(ax,g,col);

% A small, real-time funnel inset links the motion to the controller.
if opt.showFunnelInset
    hud.funnel = createFunnelInset(fig,motion,col);
else
    hud.funnel = [];
end
hud = createHud(fig,hud,col,motion,opt);

% Two neutral lights and modest specularity for metallic surfaces.
light(ax,'Position',[-2 -4 7],'Style','infinite');
light(ax,'Position',[ 6  4 5],'Style','infinite');
material(ax,'dull');

%% ----------------------- INTERPOLATE FRAME DATA ------------------------
movieDuration = opt.introSeconds + T + opt.outroSeconds;
nFrames = round(movieDuration*opt.fps)+1;
movieTime = (0:nFrames-1)/opt.fps;
playTime = max(0,min(T,movieTime-opt.introSeconds));

% MATLAB interp1 interpolates each column of [samples x components].
qFrames = interp1(motion.t(:),motion.q.',playTime(:),'pchip').';
motorFrames = qFrames(1,:);
loadFrames = qFrames(end,:);
refFrames = interp1(motion.t(:),motion.ref(:),playTime(:),'pchip').';
widthFrames = interp1(motion.t(:),motion.width(:),playTime(:),'pchip').';
torqueFrames = interp1(motion.t(:),motion.u(:),playTime(:),'linear').';
etaFrames = interp1(motion.t(:),motion.eta(:),playTime(:),'linear').';
gainFrames = interp1(motion.t(:),motion.ka(:),playTime(:),'linear').';

% Interpolate nodal shaft-angle profiles along the visually stretched axis.
shaftS = linspace(0,1,mech.nS);
nodeS = linspace(0,1,size(motion.q,1));

%% ----------------------- WRITE THE VIDEO -------------------------------
writer = VideoWriter(videoFile,'MPEG-4');
writer.FrameRate = opt.fps;
writer.Quality = opt.quality;
open(writer);
try
    lastReported = -1;
    for j=1:nFrames
        t = playTime(j);
        qm = motorFrames(j);
        ql = loadFrames(j);
        u = torqueFrames(j);
        eta = etaFrames(j);
        ka = gainFrames(j);
        ref = refFrames(j);
        width = widthFrames(j);

        % Use the actual 20-element FEM spatial angle, not merely a straight
        % interpolation between the motor and the load angles.
        thetaShaft = interp1(nodeS,qFrames(:,j),shaftS,'linear');
        thetaDraw = qm + opt.torsionMagnification*(thetaShaft-qm);
        mech = updateMechanism(mech,g,col,qm,ql,thetaDraw,u);

        if opt.cameraMotion
            a = t/max(T,eps);
            view(ax,-33+6*sin(2*pi*0.52*a), ...
                     19+3*sin(2*pi*0.73*a+0.2));
        end

        hud = updateHud(hud,col,motion,opt, ...
            movieTime(j),t,T,qm,ql,u,eta,ka,ref,width);

        drawnow;                        % makes sure getframe sees this frame
        writeVideo(writer,getframe(fig));

        currentSec = floor(movieTime(j));
        if currentSec >= 0 && mod(currentSec,opt.printEverySeconds)==0 && ...
                currentSec ~= lastReported
            fprintf('Rendered %.1f / %.1f s\n',movieTime(j),movieDuration);
            lastReported = currentSec;
        end
    end
    close(writer);
catch ME
    try, close(writer); catch, end
    rethrow(ME);
end
fprintf('Done: %s\n',videoFile);
end

%% ======================= MOTION DATA ====================================
function m = getMotion(dataFile,scriptDir)
if isempty(dataFile)
    candidates = {fullfile(scriptDir,'transmission_funnel_results.mat'), ...
                  fullfile(pwd,'transmission_funnel_results.mat')};
    dataFile = '';
    for k=1:numel(candidates)
        if isfile(candidates{k})
            dataFile = candidates{k};
            break;
        end
    end
end

if ~isempty(dataFile)
    if ~isfile(dataFile)
        error('Specified MAT file does not exist: %s',dataFile);
    end
    d = load(dataFile,'result','p');
    if ~isfield(d,'result')
        error('MAT file must contain variable ''result'' from the FEM simulation.');
    end
    r = d.result;
    wanted = {'t','q','ref','width','u','eta','ka'};
    for k=1:numel(wanted)
        if ~isfield(r,wanted{k})
            error('Simulation result lacks field ''%s''.',wanted{k});
        end
    end
    m.t = r.t(:).';
    m.t = m.t-m.t(1);
    m.q = double(r.q);
    m.ref = double(r.ref(:).');
    m.width = double(r.width(:).');
    m.u = double(r.u(:).');
    m.eta = double(r.eta(:).');
    m.ka = double(r.ka(:).');
    m.safety = 1.6;
    if isfield(d,'p') && isfield(d.p,'ySafe')
        m.safety = d.p.ySafe;
    end
    if size(m.q,2) ~= numel(m.t)
        error('FEM states q must be [nodes x sample times].');
    end
    if any(diff(m.t)<=0) || size(m.q,1)<2
        error('Invalid FEM trajectory sampling.');
    end
    m.source = dataFile;
    m.isSimulation = true;
else
    m = illustrativeDemo();
end
end

function m = illustrativeDemo()
% Standalone animated fallback for users without the saved FEM MAT file.
% This is a demonstration, explicitly NOT a numerical result of the paper.
t = linspace(0,10,1501);
knots = [0 1.3 2.8 4.0 5.4 6.8 8.3 9.5 10.0];
values = [0 1 -1 0.7 -0.6 0.9 -0.4 0 0];
ref = zeros(size(t));
for j=1:numel(knots)-1
    idx = t>=knots(j) & t<=knots(j+1);
    s = (t(idx)-knots(j))/(knots(j+1)-knots(j));
    H = 10*s.^3-15*s.^4+6*s.^5;
    ref(idx) = values(j)+(values(j+1)-values(j))*H;
end
width = 0.30+0.60*exp(-t/1.5);
qm = ref + 0.20*width.*sin(2.7*t).*(1-exp(-2*t));
ql = qm - 0.23*sin(5.3*t).*(1-exp(-1.8*t)).*exp(-0.12*t);
s = linspace(0,1,21).';
m.q = qm + s.*(ql-qm) + ...
    0.025*(sin(pi*s)).*sin(6*t - 2*pi*s).*(1-exp(-t));
m.t = t;
m.ref = ref;
m.width = width;
m.u = 4.5*sin(2.7*t)-2.0*sin(5.3*t);
m.eta = 0.60*sin(2.7*t);
m.ka = zeros(size(t));
m.safety = 1.6;
m.source = 'ILLUSTRATIVE DEMO';
m.isSimulation = false;
end

%% ======================= 3-D MECHANISM ==================================
function h = createMechanism(ax,g,c)
% Static metallic geometry from the original visual schematic.
drawCylinderX(ax,0,g.L,g.Rshaft,c.shaft,c.edge);
drawCylinderX(ax,-g.tmotor,0,g.Rmotor,c.metal,c.edge);
drawCylinderX(ax,g.L,g.L+g.tload,g.Rload,c.metal,c.edge);

h.nS = 300;
s = linspace(0,1,h.nS);
h.s = s;
x = g.L*s;
phases = [0 pi/2 pi 3*pi/2];
for k=1:4
    h.helix(k) = plot3(ax,x,nan(size(x)),nan(size(x)),'-', ...
        'Color',c.blue,'LineWidth',2.7-0.3*mod(k,2)); %#ok<AGROW>
end
% Slightly translucent strip follows the true shaft material angle.
h.ribbon = surf(ax,[x;x],nan(2,h.nS),nan(2,h.nS), ...
    'FaceColor',c.blue,'FaceAlpha',0.22,'EdgeColor','none', ...
    'FaceLighting','none');
h.phases = phases;

% Thin cross-section guides. Their material diameter rotates with the shaft.
h.sectionX = [1.05 2.30 3.55];
theta = linspace(0,2*pi,96);
for k=1:numel(h.sectionX)
    xs=h.sectionX(k);
    plot3(ax,xs+zeros(size(theta)),g.Rshaft*cos(theta), ...
        g.Rshaft*sin(theta),'-','Color',c.edge,'LineWidth',0.7);
    h.spoke(k)=plot3(ax,[xs xs],[0 0],[-g.Rshaft g.Rshaft], ...
        '-','Color',c.muted,'LineWidth',1.2); %#ok<AGROW>
end

% Motor/load disc orientation spokes and animated classical angle markers.
h.motorX = -g.tmotor-0.015;
h.loadX = g.L+g.tload+0.018;
h.motorSpoke = plot3(ax,[h.motorX h.motorX],[0 0],[-g.Rmotor 0], ...
    '-','Color',c.blue,'LineWidth',3.4);
h.loadSpoke = plot3(ax,[h.loadX h.loadX],[0 0],[-g.Rload 0], ...
    '-','Color',c.cyan,'LineWidth',3.0);
h.motorAngle = createAngleMarker(ax,h.motorX,0.84*g.Rmotor,c.blue);
h.loadAngle = createAngleMarker(ax,h.loadX,0.84*g.Rload,c.cyan);

% Three small rotor bolts show rotation of the circular motor housing.
rb=0.79*g.Rmotor;
h.bolts=plot3(ax,h.motorX+zeros(1,3),nan(1,3),nan(1,3), ...
    '.','Color',c.white,'MarkerSize',21);
h.boltBase = [-pi/2, -pi/2+2*pi/3, -pi/2+4*pi/3];
h.boltR = rb;

% Load arm & mass. The arm rotates around the shaft axis in the YZ-plane.
[CS,CT]=meshgrid(cos(linspace(0,2*pi,30)),[0 1]);
[SS,~]=meshgrid(sin(linspace(0,2*pi,30)),[0 1]);
h.rodCos=CS; h.rodSin=SS; h.rodT=CT;
h.armX = g.L+g.tload+0.035;
h.rod = surf(ax,nan(size(CS)),nan(size(CS)),nan(size(CS)), ...
    'FaceColor',c.arm,'EdgeColor','none', ...
    'AmbientStrength',0.76,'DiffuseStrength',0.62,'SpecularStrength',0.19);
[xx,yy,zz] = sphere(32);
h.massSphereX=xx; h.massSphereY=yy; h.massSphereZ=zz;
h.mass = surf(ax,nan(size(xx)),nan(size(yy)),nan(size(zz)), ...
    'FaceColor',c.mass,'EdgeColor','none', ...
    'AmbientStrength',0.70,'DiffuseStrength',0.60,'SpecularStrength',0.35);
h.joint = surf(ax,h.armX+g.rJoint*xx,g.rJoint*yy,g.rJoint*zz, ...
    'FaceColor',c.mass,'EdgeColor','none', ...
    'AmbientStrength',0.76,'DiffuseStrength',0.55,'SpecularStrength',0.30);

% Gravitational force vector, always vertical and attached to moving mass.
h.gravity = plot3(ax,[0 0],[0 0],[0 -0.85],'-', ...
    'Color',c.orange,'LineWidth',2.4);
h.gravityHead = patch(ax,'Faces',[1 2 3], ...
    'Vertices',zeros(3,3),'FaceColor',c.orange,'EdgeColor','none', ...
    'FaceLighting','none');

% An orange torque arrow; direction reverses with the SIGN of the torque.
h.torqueX=-g.tmotor-0.31;
h.torqueArc=plot3(ax,nan(1,90),nan(1,90),nan(1,90), ...
    'Color',c.orange,'LineWidth',3.0);
h.torqueHead=patch(ax,'Faces',[1 2 3], ...
    'Vertices',zeros(3,3),'FaceColor',c.orange,'EdgeColor','none', ...
    'FaceLighting','none');

% Fine shaft axis reference (the visible components remain from source).
plot3(ax,[-0.6,g.L+0.6],[0 0],[0 0],':', ...
    'Color',0.8*c.edge+0.2*c.bg,'LineWidth',0.7);
end

function h = updateMechanism(h,g,c,qm,ql,theta,u)
s = h.s;
x = g.L*s;
for k=1:4
    a = theta-pi/2+h.phases(k);
    set(h.helix(k),'YData',g.Rshaft*cos(a),'ZData',g.Rshaft*sin(a));
end
angle = theta-pi/2;
stripeWidth=deg2rad(7);
set(h.ribbon,'YData',[g.Rshaft*cos(angle-stripeWidth); ...
                       g.Rshaft*cos(angle+stripeWidth)], ...
             'ZData',[g.Rshaft*sin(angle-stripeWidth); ...
                       g.Rshaft*sin(angle+stripeWidth)]);
for k=1:numel(h.sectionX)
    q = interp1(x,theta,h.sectionX(k),'linear');
    yy=g.Rshaft*sin(q);
    zz=-g.Rshaft*cos(q);
    set(h.spoke(k),'YData',[-yy yy],'ZData',[-zz zz]);
end
set(h.motorSpoke,'YData',[0 g.Rmotor*sin(qm)], ...
    'ZData',[0 -g.Rmotor*cos(qm)]);
set(h.loadSpoke,'YData',[0 g.Rload*sin(ql)], ...
    'ZData',[0 -g.Rload*cos(ql)]);
h.motorAngle = updateAngleMarker(h.motorAngle,qm);
h.loadAngle = updateAngleMarker(h.loadAngle,ql);

% Bolts on the external motor face rotate rigidly with motor angle.
boltAngles=h.boltBase+qm;
set(h.bolts,'YData',h.boltR*cos(boltAngles), ...
    'ZData',h.boltR*sin(boltAngles));

% Arm, hanging mass and gravity.
yc=g.larm*sin(ql);
zc=-g.larm*cos(ql);
Lrod=g.larm-g.rMass*0.60;
% Orthonormal triad with rod direction v=[0,sin(q),-cos(q)].
% The perpendicular cross-sectional direction is [0,cos(q),sin(q)].
xRod=h.armX+g.rRod*h.rodCos;
yRod=Lrod*h.rodT*sin(ql)+g.rRod*h.rodSin*cos(ql);
zRod=-Lrod*h.rodT*cos(ql)+g.rRod*h.rodSin*sin(ql);
set(h.rod,'XData',xRod,'YData',yRod,'ZData',zRod);
set(h.mass,'XData',h.armX+g.rMass*h.massSphereX, ...
    'YData',yc+g.rMass*h.massSphereY, ...
    'ZData',zc+g.rMass*h.massSphereZ);
set(h.gravity,'XData',[h.armX h.armX], ...
    'YData',[yc yc],'ZData',[zc-0.15 zc-0.95]);
set(h.gravityHead,'Vertices',[h.armX,yc,zc-0.95; ...
    h.armX,yc-0.095,zc-0.79; h.armX,yc+0.095,zc-0.79]);

% Input torque: clockwise/counter-clockwise curve, intensity follows |u|.
strength = min(1,abs(u)/10);
if strength<0.015
    set(h.torqueArc,'Visible','off');
    set(h.torqueHead,'Visible','off');
else
    set(h.torqueArc,'Visible','on');
    set(h.torqueHead,'Visible','on');
    dir=sign(u);
    angles=deg2rad(205)+dir*linspace(0,deg2rad(155),90);
    rtor=0.96*g.Rmotor;
    ty=rtor*cos(angles);
    tz=rtor*sin(angles);
    tint=0.23+0.77*strength;
    cc=c.bg*(1-tint)+c.orange*tint;
    set(h.torqueArc,'XData',h.torqueX+zeros(size(angles)), ...
        'YData',ty,'ZData',tz,'Color',cc,'LineWidth',1.7+2*strength);
    af=angles(end);
    tip=[h.torqueX,ty(end),tz(end)];
    tangent=dir*[0,-sin(af),cos(af)];
    normal=[0,cos(af),sin(af)];
    sz=0.12+0.05*strength;
    base=tip-sz*tangent;
    vertices=[tip;base+0.30*sz*normal;base-0.30*sz*normal];
    set(h.torqueHead,'Vertices',vertices,'FaceColor',cc);
end
end

function drawCylinderX(ax,x1,x2,R,faceColor,edgeColor)
% Preserves the original source's smooth x-axis cylinder/capped discs.
[X0,Y0,Z0]=cylinder(R,104);
surf(ax,x1+(x2-x1)*Z0,X0,Y0, ...
    'FaceColor',faceColor,'EdgeColor','none', ...
    'AmbientStrength',0.62,'DiffuseStrength',0.55,'SpecularStrength',0.26);
th=linspace(0,2*pi,128);
y=R*cos(th); z=R*sin(th);
fill3(ax,x1+zeros(size(th)),y,z,faceColor, ...
    'EdgeColor',edgeColor,'LineWidth',0.8);
fill3(ax,x2+zeros(size(th)),y,z,faceColor, ...
    'EdgeColor',edgeColor,'LineWidth',0.8);
end

function m=createAngleMarker(ax,x0,r,c)
m.x=x0; m.r=r;
m.arc=plot3(ax,x0+zeros(1,80),nan(1,80),nan(1,80), ...
    'Color',c,'LineWidth',2.0);
m.ray=plot3(ax,[x0 x0],nan(1,2),nan(1,2), ...
    'Color',c,'LineWidth',1.7);
m.ref=plot3(ax,[x0 x0],[0 0],[0 -r],'-', ...
    'Color',c*0.72,'LineWidth',1.1);
m.head=patch(ax,'Faces',[1 2 3], 'Vertices',zeros(3,3), ...
    'FaceColor',c,'EdgeColor','none','FaceLighting','none');
end

function m=updateAngleMarker(m,q)
base=-pi/2;
angles=linspace(base,base+q,80);
set(m.arc,'YData',m.r*cos(angles),'ZData',m.r*sin(angles));
set(m.ray,'YData',[0 m.r*cos(base+q)], ...
    'ZData',[0 m.r*sin(base+q)]);
a=angles(end);
tip=[m.x,m.r*cos(a),m.r*sin(a)];
sgn=sign(q); if sgn==0,sgn=1;end
tangent=sgn*[0,-sin(a),cos(a)];
normal=[0,cos(a),sin(a)];
hs=0.075;
back=tip-hs*tangent;
set(m.head,'Vertices',[tip;back+0.24*hs*normal;back-0.24*hs*normal]);
end

%% ======================= LIVE FUNNEL INSET ==============================
function h=createFunnelInset(fig,m,c)
h.ax=axes('Parent',fig,'Units','normalized', ...
    'Position',[0.740,0.56,0.235,0.235], ...
    'Color',c.panel,'XColor',c.muted,'YColor',c.muted, ...
    'FontName','Arial','FontSize',10,'LineWidth',0.8, ...
    'Box','on');
hold(h.ax,'on');
t=m.t(:);ref=m.ref(:); wd=m.width(:);
x=[t; flipud(t)];
y=[ref+wd;flipud(ref-wd)];
fill(h.ax,x,y,c.blue,'EdgeColor','none','FaceAlpha',0.13);
plot(h.ax,t,ref,'--','Color',c.muted,'LineWidth',1.3);
plot(h.ax,t,m.safety+zeros(size(t)),':','Color',c.orange,'LineWidth',0.9);
plot(h.ax,t,-m.safety+zeros(size(t)),':','Color',c.orange,'LineWidth',0.9);
h.track=plot(h.ax,nan,nan,'-','Color',c.blue,'LineWidth',2.3);
h.dot=plot(h.ax,0,m.q(1,1),'o','MarkerSize',7, ...
    'MarkerFaceColor',c.cyan,'MarkerEdgeColor',c.white);
h.cursor=plot(h.ax,[0 0],[-m.safety m.safety],'-', ...
    'Color',0.58*c.white+0.42*c.panel,'LineWidth',0.8);
set(h.ax,'XLim',[0 m.t(end)],'YLim',[-1.73 1.73], ...
    'YTick',[-1.5 0 1.5], 'XTick',[0 5 10]);
title(h.ax,'MOTOR POSITION / FUNNEL','Color',c.white, ...
    'FontName','Arial','FontSize',11,'FontWeight','bold');
end

%% ======================= TITLES, HUD, PROGRESS ==========================
function h=createHud(fig,h,c,m,opt)
h.title=annotation(fig,'textbox',[0.047 0.900 0.89 0.060], ...
    'String','FLEXIBLE  /  TRANSMISSION', ...
    'Color',c.white,'EdgeColor','none','FontWeight','bold', ...
    'FontSize',28,'FontName','Arial','Interpreter','none');
h.subtitle=annotation(fig,'textbox',[0.049 0.864 0.72 0.038], ...
    'String','NONLINEAR LOAD  /  ELASTIC SHAFT  /  SUPERVISED CONTROL', ...
    'Color',c.cyan,'EdgeColor','none','FontSize',14, ...
    'FontName','Arial','Interpreter','none');

if m.isSimulation
    mstr='DATA  /  POSITION FUNNEL FEM';
else
    mstr='DATA  /  ILLUSTRATIVE DEMO';
end
if opt.torsionMagnification ~= 1
    mstr=sprintf('%s   /   TWIST x%.1f (VISUAL)',mstr, ...
        opt.torsionMagnification);
end
h.mode=annotation(fig,'textbox',[0.705 0.815 0.275 0.034], ...
    'String',mstr,'Color',c.muted,'EdgeColor','none', ...
    'FontSize',10,'FontName','Arial','HorizontalAlignment','right');

h.readout=annotation(fig,'textbox',[0.055 0.093 0.62 0.039], ...
    'String','','EdgeColor','none','Color',c.white, ...
    'FontName','Consolas','FontSize',16,'FontWeight','bold');
h.control=annotation(fig,'textbox',[0.055 0.055 0.83 0.037], ...
    'String','','EdgeColor','none','Color',c.muted, ...
    'FontName','Consolas','FontSize',12);
h.status=annotation(fig,'textbox',[0.755 0.485 0.225 0.045], ...
    'String','','EdgeColor','none','FontSize',12, ...
    'FontWeight','bold','FontName','Arial','HorizontalAlignment','center');
h.summary=annotation(fig,'textbox',[0.605 0.400 0.37 0.060], ...
    'String','','EdgeColor','none','Color',c.white, ...
    'FontSize',13,'FontName','Arial','HorizontalAlignment','right');

% An elegant thin progress indicator across the full bottom.
h.progressAx=axes('Parent',fig,'Units','normalized', ...
    'Position',[0.055 0.033 0.888 0.005],'Color',c.panel);
hold(h.progressAx,'on');
h.progressTrack=patch(h.progressAx,[0 1 1 0],[0 0 1 1],c.panel, ...
    'EdgeColor','none');
h.progressFill=patch(h.progressAx,[0 0 0 0],[0 0 1 1],c.blue, ...
    'EdgeColor','none');
set(h.progressAx,'XLim',[0 1],'YLim',[0 1]);
axis(h.progressAx,'off');
end

function h=updateHud(h,c,m,opt,movieTime,t,T,qm,ql,u,eta,ka,ref,width)
rad=180/pi;
h.readout.String=sprintf('MOTOR  %+6.1f deg    LOAD  %+6.1f deg    SHAFT TWIST  %+5.1f deg', ...
    rad*qm,rad*ql,rad*(ql-qm));
h.control.String=sprintf('TIME  %05.2f / %04.1f s      TORQUE  %+06.2f      GAIN  %3.1f      ETA  %+05.2f', ...
    t,T,u,ka,eta);

if m.isSimulation
    normalizedPosition = abs(qm-ref)/max(width,eps);
    if normalizedPosition < 1
        h.status.String='POSITION / SAFE';
        h.status.Color=c.green;
    else
        h.status.String='POSITION / LIMIT';
        h.status.Color=c.orange;
    end
else
    h.status.String='ILLUSTRATIVE MOTION';
    h.status.Color=c.orange;
end
if movieTime >= opt.introSeconds + T + 0.15
    if m.isSimulation
        h.summary.String='TRACKING COMPLETE  /  FUNNEL PRESERVED';
        h.summary.Color=c.green;
    else
        h.summary.String='DEMONSTRATION COMPLETE';
        h.summary.Color=c.cyan;
    end
else
    h.summary.String='';
end

fraction=t/max(T,eps);
set(h.progressFill,'XData',[0 fraction fraction 0]);

if ~isempty(h.funnel)
    idx=find(m.t <= t+1e-10);
    if isempty(idx), idx=1; end
    set(h.funnel.track,'XData',m.t(idx),'YData',m.q(1,idx));
    set(h.funnel.dot,'XData',t,'YData',qm);
    set(h.funnel.cursor,'XData',[t t]);
end
end


==> anc/MATLAB/run_flexible_transmission_funnel_paper.m <==
function result = run_flexible_transmission_funnel_paper()
%RUN_FLEXIBLE_TRANSMISSION_FUNNEL_PAPER  ECC 2027 paper simulation.
% Camera-ready figure: all legends in separate strips ABOVE the axes.
% Energy-consistent, piecewise-linear FEM of a flexible transmission,
% with nonlinear gravitational torque and supervised position-funnel control.
%
% USAGE:
%    results = run_flexible_transmission_funnel_paper;  % N = 20 fixed
%
% A SINGLE N=20 simulation produces ONE vertical, four-panel paper figure:
%    Figures/transmission_funnel_main.pdf   (vector, Overleaf-ready)
%    Figures/transmission_funnel_main.png   (300 dpi preview)
% and stores arrays in transmission_funnel_results.mat.
%
% Layout: 4 vertically stacked, manually aligned axes; all legends outside.
% Panel order: (a) motor angle, shaded position funnel and safety limits;
%              (b) motor/load angle;
%              (c) input torque and supervisor gain;
%              (d) normalized recursive error and thresholds.
%
% Requires MATLAB R2026a or another version supporting ode15s,
% ode15s event detection, yyaxis, and exportgraphics.
% No extra toolboxes required.
%
% The reference uses C^2 quintic interpolation, not precisely the same
% reference as the original position-funnel beam experiment.

N = 20;  % Exactly one discretization; no mesh comparison.

% Transmission (nondimensional parameters).
p.L = 1;
p.rho = 1;
p.k = 20;
p.Jm = 0.3;
p.Jl = 0.5;
p.dm = 1;
p.dl = 0.75;
p.kappa = 3;

% Controller and hybrid supervisor.
p.alpha = 1;
p.beta = 1;
p.delta = 0.5;
p.tauf = 0.25;
p.ka0 = 0;
p.ra = 0.8;
p.DeltaK = 2;
p.nu = 10;
p.Tinc = p.DeltaK/p.nu;
p.tEnd = 10;
p.ySafe = 1.6;
p.funnelGuard = 0.999;

p.refTimes = [0 1.3 2.8 4.0 5.4 6.8 8.3 9.5 10.0];
p.refValues = [0 1 -1 0.7 -0.6 0.9 -0.4 0 0];

p.rtol = 1e-7;
p.atol = 1e-9;
p.maxStep = 1e-2;
p.sampleCount = 1501;

assert(p.tauf > 0 && p.ra > 0 && p.ra < 1);
assert(p.funnelGuard > p.ra && p.funnelGuard < 1);
assert(all(diff(p.refTimes)>0));

% Check the prescribed safety tube independently of the actual trajectory.
tSafety = linspace(0,p.tEnd,10001);
refSafety = zeros(size(tSafety));
for j = 1:numel(tSafety)
    refSafety(j) = reference(tSafety(j),p);
end
widthSafety = 0.30+0.60*exp(-tSafety/1.5);
p.tubeSupSampled = max(abs(refSafety)+widthSafety);
assert(p.tubeSupSampled < p.ySafe, ...
    'Prescribed position funnel is not contained in fixed safety bounds.');

fprintf('\nFlexible transmission -- ECC 2027 numerical simulation\n');
fprintf('N=%d, k=%g, rho=%g, Jm=%g, Jl=%g, dm=%g, dl=%g, kappa=%g\n', ...
    N,p.k,p.rho,p.Jm,p.Jl,p.dm,p.dl,p.kappa);
fprintf('Max sampled |reference| + funnel half-width: %.6f (safety limit %.3f)\n', ...
    p.tubeSupSampled,p.ySafe);

mesh = make_fe_matrices(N,p);
result = integrate_hybrid(mesh,p);

fprintf('Max |chi|:                  %.6f\n',result.metrics.maxChi);
fprintf('Max |eta|:                  %.6f\n',result.metrics.maxEta);
fprintf('Max |u|:                    %.5f\n',result.metrics.maxU);
fprintf('Max |motor-load twist|:     %.5f rad\n',result.metrics.maxTwist);
fprintf('Final supervisor gain:      %.3f\n',result.metrics.finalGain);
fprintf('Number of gain activations: %d\n',numel(result.triggers));
fprintf('Activation times:           %s\n',mat2str(result.triggers,6));
fprintf('Energy-balance defect:      %.3e (sampled quadrature)\n', ...
    result.metrics.energyDefect);

% Use an absolute output directory beside this MATLAB file, rather than
% relying on the current folder or MATLAB search path.
scriptDir = fileparts(mfilename('fullpath'));
if isempty(scriptDir)
    scriptDir = pwd;
end
outDir = fullfile(scriptDir,'Figures');
if ~isfolder(outDir)
    [made,why] = mkdir(outDir);
    if ~made
        error('Cannot create output directory "%s": %s',outDir,why);
    end
end
make_main_figure(result,p,outDir);
save(fullfile(scriptDir,'transmission_funnel_results.mat'), ...
     'result','p','-v7');
fprintf('Figure: %s\n',fullfile(outDir,'transmission_funnel_main.pdf'));
fprintf('Preview: %s\n',fullfile(outDir,'transmission_funnel_main.png'));
end

function mesh = make_fe_matrices(N,p)
% Standard energy-consistent linear FE semidiscretization.
n=N+1;
h=p.L/N;
M=spalloc(n,n,3*n);
K=spalloc(n,n,3*n);
Me=(p.rho*h/6)*[2 1;1 2];
Ke=(p.k/h)*[1 -1;-1 1];
for e=1:N
    ids=[e e+1];
    M(ids,ids)=M(ids,ids)+Me;
    K(ids,ids)=K(ids,ids)+Ke;
end
M(1,1)=M(1,1)+p.Jm;
M(end,end)=M(end,end)+p.Jl;
D=sparse([1,n],[1,n],[p.dm,p.dl],n,n);
mesh.N=N;
mesh.n=n;
mesh.M=M;
mesh.K=K;
mesh.D=D;
mesh.massSolve=decomposition(M,'chol');
end

function out = integrate_hybrid(mesh,p)
% Integrate one fixed mode at a time; each change restarts ode15s.
n=mesh.n;
x0=zeros(2*n+1,1);
x0(end)=p.ka0;
t0=0;
mode='hold';
triggers=zeros(1,0);
segments=struct('start',{},'stop',{},'mode',{},'sol',{});
maxSegments=150;

while t0 < p.tEnd - 1e-11
    if strcmp(mode,'hold')
        c=controller(t0,x0,mesh,p);
        if abs(c.eta)>=p.ra-1e-8
            mode='ramp';
            triggers(end+1)=t0; %#ok<AGROW>
            rampEnd=t0+p.Tinc;
        end
    end
    if strcmp(mode,'ramp')
        tStop=min(rampEnd,p.tEnd);
    else
        tStop=p.tEnd;
    end

    odeOpts=odeset('RelTol',p.rtol, ...
        'AbsTol',p.atol,'MaxStep',p.maxStep, ...
        'Events',@(t,x) hybrid_events(t,x,mode,mesh,p));
    sol=ode15s(@(t,x) rhs_mode(t,x,mode,mesh,p), ...
        [t0,tStop],x0,odeOpts);

    t1=sol.x(end);
    if t1<=t0+1e-12
        error('Hybrid integration made no progress at t=%g.',t0);
    end
    if strcmp(mode,'hold')
        if any(sol.ie==2) || any(sol.ie==3)
            error('Position or recursive-error funnel guard reached at t=%g.',t1);
        end
    else
        if ~isempty(sol.ie)
            error('Funnel guard reached during ramp at t=%g.',t1);
        end
    end
    segments(end+1)=struct('start',t0, 'stop',t1, ...
        'mode',mode,'sol',sol); %#ok<AGROW>
    t0=t1;
    x0=sol.y(:,end);

    if strcmp(mode,'hold')
        if any(sol.ie==1)
            mode='ramp';
            triggers(end+1)=t0; %#ok<AGROW>
            rampEnd=t0+p.Tinc;
        end
    else
        if abs(t0-rampEnd)<1e-7
            mode='hold';
        end
    end
    if numel(segments)>maxSegments
        error('Unexpectedly many supervisor segments.');
    end
end

% Uniform samples via MATLAB's continuous ode15s interpolation. This
% includes the true event-detected switching states, not rounded steps.
t=linspace(0,p.tEnd,p.sampleCount);
X=nan(2*n+1,numel(t));
for j=1:numel(segments)
    sg=segments(j);
    ids=find(t>=sg.start-1e-11 & t<=sg.stop+1e-11);
    if ~isempty(ids)
        query=max(sg.start,min(sg.stop,t(ids)));
        X(:,ids)=deval(sg.sol,query);
    end
end
assert(~any(isnan(X(:))),'Missing sample in stitched hybrid trajectory.');

q=X(1:n,:);
v=X(n+1:2*n,:);
ka=X(end,:);
ref=zeros(size(t));
width=zeros(size(t));
e=zeros(size(t));
er=zeros(size(t));
chi=zeros(size(t));
eta=zeros(size(t));
u=zeros(size(t));
for j=1:numel(t)
    c=controller(t(j),X(:,j),mesh,p);
    ref(j)=c.ref;
    width(j)=c.width;
    e(j)=c.e;
    er(j)=c.er;
    chi(j)=c.chi;
    eta(j)=c.eta;
    u(j)=c.u;
end

% Exact energy of the FE model and a separate integrated power balance.
kinetic=0.5*sum(v.*(mesh.M*v),1);
elastic=0.5*sum(q.*(mesh.K*q),1);
grav=p.kappa*(1-cos(q(end,:)));
energy=kinetic+elastic+grav;
power=u.*v(1,:)-p.dm*v(1,:).^2-p.dl*v(end,:).^2;
energyPred=cumtrapz(t,power);
energyDefect=max(abs(energy-energy(1)-energyPred));

assert(max(abs(chi))<1,'Position funnel violated.');
assert(max(abs(eta))<1,'Recursive-error funnel violated.');
assert(max(abs(q(1,:)))<p.ySafe,'Motor-angle safety limit violated.');

out.N=mesh.N;
out.t=t;
out.q=q;
out.v=v;
out.y=q(1,:);
out.yl=q(end,:);
out.ref=ref;
out.width=width;
out.e=e;
out.er=er;
out.chi=chi;
out.eta=eta;
out.u=u;
out.ka=ka;
out.triggers=triggers;
out.energy=energy;
out.energyIntegrated=energy(1)+energyPred;
out.metrics.maxChi=max(abs(chi));
out.metrics.maxEta=max(abs(eta));
out.metrics.maxU=max(abs(u));
out.metrics.maxTwist=max(abs(q(1,:)-q(end,:)));
out.metrics.maxMotor=max(abs(q(1,:)));
out.metrics.maxLoad=max(abs(q(end,:)));
out.metrics.finalGain=ka(end);
out.metrics.energyDefect=energyDefect;
end

function dz=rhs_mode(t,z,mode,mesh,p)
n=mesh.n;
q=z(1:n);
v=z(n+1:2*n);
c=controller(t,z,mesh,p);
f=-mesh.K*q-mesh.D*v;
f(1)=f(1)+c.u;
f(end)=f(end)-p.kappa*sin(q(end));
acc=mesh.massSolve\f;
if strcmp(mode,'ramp')
    kaDot=p.nu;
else
    kaDot=0;
end
dz=[v;acc;kaDot];
end

function c=controller(t,z,mesh,p)
% No numerical differentiation of y or of the reference.
n=mesh.n;
y=z(1);
ydot=z(n+1);
ka=z(end);
[c.ref,c.dref]=reference(t,p);
c.width=0.30+0.60*exp(-t/1.5);
phiDotOverPhi=(0.60/1.5)*exp(-t/1.5)/c.width;
c.e=y-c.ref;
c.de=ydot-c.dref;
c.chi=c.e/c.width;
if abs(c.chi)>=1
    error('Position-funnel domain violated at t=%.9f, chi=%.9f.',t,c.chi);
end
c.er=c.de+(p.alpha/(1-c.chi^2)+phiDotOverPhi+p.delta)*c.e;
c.eta=p.tauf*c.er/c.width;
if abs(c.eta)>=1
    error('Recursive-funnel domain violated at t=%.9f, eta=%.9f.',t,c.eta);
end
c.u=-ka*c.er-p.beta*c.er/(1-c.eta^2); % u_ext = 0
end

function [values,terminal,direction]=hybrid_events(t,x,mode,mesh,p)
c=controller(t,x,mesh,p);
posMargin=p.funnelGuard^2-c.chi^2;
recMargin=p.funnelGuard^2-c.eta^2;
if strcmp(mode,'hold')
    values=[p.ra^2-c.eta^2;posMargin;recMargin];
else
    values=[posMargin;recMargin];
end
terminal=ones(size(values));
direction=-ones(size(values));
end

function [y,ydot]=reference(t,p)
% Quintic smoothstep interpolation, analytic reference velocity;
% the resulting function is C^2 and belongs to W^{3,infty}.
knots=p.refTimes;
values=p.refValues;
if t<=knots(1)
    y=values(1);ydot=0;
    return;
elseif t>=knots(end)
    y=values(end);ydot=0;
    return;
end
j=find(t>=knots,1,'last');
dt=knots(j+1)-knots(j);
s=(t-knots(j))/dt;
H=10*s^3-15*s^4+6*s^5;
Hd=(30*s^2-60*s^3+30*s^4)/dt;
y=values(j)+(values(j+1)-values(j))*H;
ydot=(values(j+1)-values(j))*Hd;
end

function make_main_figure(r,p,outDir)
% Camera-ready four-panel figure, exactly one IEEE column wide.
% IMPORTANT: panel headings and legend samples live in dedicated strips
% ABOVE the data axes. Thus legends CANNOT obscure simulation curves.
% Positions are set in INCHES to avoid tiledlayout/legend collisions.

cMotor  = [0.08 0.35 0.67];  % blue
cLoad   = [0.83 0.37 0.11];  % orange
cRef    = [0.18 0.18 0.18];  % dark reference
cFunnel = [0.81 0.89 0.98];  % shaded admissible funnel
cEdge   = [0.55 0.72 0.90];
cSafety = [0.47 0.47 0.47];
cGuide  = [0.73 0.52 0.20];

t = r.t(:)';
upper = r.ref(:)' + r.width(:)';
lower = r.ref(:)' - r.width(:)';

figWidth = 3.45;
figHeight = 6.60;
fig = figure('Color','w','Units','inches', ...
    'Position',[1 1 figWidth figHeight], ...
    'PaperPositionMode','auto', 'Renderer','painters');

% A slightly narrower plotting area makes room for both y axes in (c).
axisLeft = 0.49;    % inches from left
axisRight = 0.47;   % inches reserved on right for gain axis
axisWidth = figWidth - axisLeft - axisRight;
blockHeight = 1.52;
blockBase = 0.35;    % bottom of panel (d)
plotBottomOffset = 0.13;
plotHeight = 1.06;
headerBottomOffset = 1.205;
headerHeight = 0.285;

axesAll = gobjects(1,4);
headerAll = gobjects(1,4);
for j=1:4
    panelBottom = blockBase + (4-j)*blockHeight;
    axesAll(j) = axes('Parent',fig,'Units','inches', ...
        'Position',[axisLeft, panelBottom+plotBottomOffset, ...
                    axisWidth, plotHeight]);
    hold(axesAll(j),'on');
    headerAll(j) = axes('Parent',fig,'Units','inches', ...
        'Position',[axisLeft, panelBottom+headerBottomOffset, ...
                    axisWidth, headerHeight]);
    hold(headerAll(j),'on');
    xlim(headerAll(j),[0 1]); ylim(headerAll(j),[0 1]);
    axis(headerAll(j),'off');  % suppress frame but show legend graphics
end

% Panel (a): motor safety. Shade BEFORE drawing trajectories.
ax = axesAll(1);
patch(ax,[t fliplr(t)],[lower fliplr(upper)], cFunnel, ...
    'EdgeColor','none', 'FaceAlpha',1.0);
plot(ax,t,upper,'-','Color',cEdge,'LineWidth',0.62);
plot(ax,t,lower,'-','Color',cEdge,'LineWidth',0.62);
plot(ax,[t(1) t(end)],p.ySafe*[1 1],'--', ...
    'Color',cSafety,'LineWidth',0.86);
plot(ax,[t(1) t(end)],-p.ySafe*[1 1],'--', ...
    'Color',cSafety,'LineWidth',0.86);
plot(ax,t,r.ref,'--','Color',cRef,'LineWidth',1.04);
plot(ax,t,r.y,'-','Color',cMotor,'LineWidth',1.45);
ylim(ax,[-1.75 1.75]);
ylabel(ax,'Angle [rad]');

head = headerAll(1);
panel_heading(head,'(a) Motor angle and safety funnel');
key_line(head,0.005,'$y$',cMotor,'-',1.45);
key_line(head,0.23,'$y_{\rm ref}$',cRef,'--',1.05);
key_shade(head,0.52,'funnel',cFunnel,cEdge);
key_line(head,0.77,'safety',cSafety,'--',0.90);

% Panel (b): physical distinction between controlled and load angles.
ax = axesAll(2);
plot(ax,t,r.y,'-','Color',cMotor,'LineWidth',1.34);
plot(ax,t,r.yl,'--','Color',cLoad,'LineWidth',1.35);
ylabel(ax,'Angle [rad]');
head = headerAll(2);
panel_heading(head,'(b) Motor and load angles');
key_line(head,0.18,'$q(t,0)$',cMotor,'-',1.34);
key_line(head,0.57,'$q(t,L)$',cLoad,'--',1.35);

% Panel (c): input torque (left) and gain (right).
ax = axesAll(3);
yyaxis(ax,'left');
plot(ax,t,r.u,'-','Color',cMotor,'LineWidth',1.20);
ylabel(ax,'$u$','Interpreter','latex');
ax.YAxis(1).Color = cMotor;
yyaxis(ax,'right');
plot(ax,t,r.ka,'--','Color',cLoad,'LineWidth',1.25);
ylabel(ax,'$k_a$','Interpreter','latex');
ax.YAxis(2).Color = cLoad;
ylim(ax,[-0.35 max(r.ka)+0.9]);
head = headerAll(3);
panel_heading(head,'(c) Input and supervisor');
key_line(head,0.24,'$u$',cMotor,'-',1.20);
key_line(head,0.56,'$k_a$',cLoad,'--',1.25);

% Panel (d): normalized recursive error. Monitoring lines are distinct
% from the limiting values +/-1; ALL three key entries are outside.
ax = axesAll(4);
plot(ax,[t(1) t(end)],[1 1],':','Color',cSafety,'LineWidth',0.95);
plot(ax,[t(1) t(end)],[-1 -1],':','Color',cSafety,'LineWidth',0.95);
plot(ax,[t(1) t(end)],p.ra*[1 1],'--', ...
    'Color',cGuide,'LineWidth',0.95);
plot(ax,[t(1) t(end)],-p.ra*[1 1],'--', ...
    'Color',cGuide,'LineWidth',0.95);
plot(ax,t,r.eta,'-','Color',cMotor,'LineWidth',1.38);
ylim(ax,[-1.10 1.10]);
ylabel(ax,'$\eta$','Interpreter','latex');
xlabel(ax,'Time $t$ [s]','Interpreter','latex');
head = headerAll(4);
panel_heading(head,'(d) Normalized recursive error');
key_line(head,0.12,'$\eta$',cMotor,'-',1.38);
key_line(head,0.42,'$\pm r_a$',cGuide,'--',0.95);
key_line(head,0.74,'$\pm1$',cSafety,':',0.95);

% Uniform formatting. Suppress duplicate upper-panel x tick labels.
for j=1:4
    ax=axesAll(j);
    ax.Box='on';
    ax.FontSize=7.4;
    ax.LineWidth=0.60;
    ax.XLim=[0 p.tEnd];
    ax.XTick=0:2:p.tEnd;
    ax.XGrid='on';
    ax.YGrid='on';
    ax.GridColor=[0.84 0.84 0.84];
    ax.GridAlpha=0.27;
    ax.Layer='top';
    if j<4
        ax.XTickLabel=[];
    end
end

% Absolute output folder was created by the caller.
pdfPath = fullfile(outDir,'transmission_funnel_main.pdf');
pngPath = fullfile(outDir,'transmission_funnel_main.png');
exportgraphics(fig,pdfPath,'ContentType','vector','BackgroundColor','white');
exportgraphics(fig,pngPath,'Resolution',300,'BackgroundColor','white');
end

function panel_heading(ax,label)
text(ax,0.5,0.77,label,'Units','data','Interpreter','none', ...
    'HorizontalAlignment','center','VerticalAlignment','middle', ...
    'FontSize',7.7,'FontWeight','normal','Color',[0.14 0.14 0.14]);
end

function key_line(ax,x,label,color,lineStyle,lineWidth)
y=0.21;
plot(ax,[x x+0.065],[y y], 'Color',color, ...
    'LineStyle',lineStyle,'LineWidth',lineWidth);
text(ax,x+0.076,y,label,'Interpreter','latex', ...
    'FontSize',6.8,'VerticalAlignment','middle', ...
    'HorizontalAlignment','left','Color',[0.20 0.20 0.20]);
end

function key_shade(ax,x,label,faceColor,edgeColor)
y=0.21;
patch(ax,[x x+0.065 x+0.065 x], ...
    [y-0.13 y-0.13 y+0.13 y+0.13],faceColor, ...
    'EdgeColor',edgeColor,'LineWidth',0.40);
text(ax,x+0.076,y,label,'Interpreter','latex', ...
    'FontSize',6.8,'VerticalAlignment','middle', ...
    'HorizontalAlignment','left','Color',[0.20 0.20 0.20]);
end

